Optimal Algorithms for Bandit Learning in Matching Markets

We study the problem of pure exploration in matching markets under uncertain preferences, where the goal is to identify a stable matching with confidence parameter $\delta$ and minimal sample complexity. Agents learn preferences via stochastic rewards, with expected values indicating preferences. This finds use in labor market platforms like Upwork, where firms and freelancers must be matched quickly despite noisy observations and no prior knowledge, in a stable manner that prevents dissatisfaction. We consider markets with unique stable matching and establish information-theoretic lower bounds on sample complexity for (1) one-sided learning, where one side of the market knows its true preferences, and (2) two-sided learning, where both sides are uncertain. We propose a computationally efficient algorithm and prove that it asymptotically ($\delta\to 0$) matches the lower bound to a constant for one-sided learning. Using the insights from the lower bound, we extend our algorithm to the two-sided learning setting and provide experimental results showing that it closely matches the lower bound on sample complexity. Finally, using a system of ODEs, we characterize the idealized fluid path that our algorithm chases.

==> figures/compute_LB.py <==
import casadi as ca
import numpy as np
import csv
from scipy.optimize import minimize, Bounds, NonlinearConstraint
def GS_offline(pref_men, pref_women,n):
    # expects preference matrix to be of following form
    # pref_men[m] is [wk,wj,wm] => wk is the most preferred
    # then wj then wm and so on. 
    # values represent woman, index represent preference
    # similarly, for woman, just change man with woman and vice-versa
    free_men = [True]*n #index if man, and value indicates freeness
    free_women = [True]*n
    match = {i: None for i in range(n)}
    proposal_index = [0]*n # indicates the preference of woman to be proposed by man indicated by the index
    free_men_index= np.arange(n)
    round_m = 1
    # if a man is free he proposes to the best preferred woman, that is yet to be proposed
    # if a woman is free she accepts the proposal (being matched is better than free)
    # if a woman is not free she accepts the proposal if it is better than the current match
    while True in free_men:
        # print(f"round {round_m}")
        # free men in ascending order
        free_men_index= [m for m in range(n) if free_men[m]==True]
        for man in free_men_index:
            # iterate over free men
            # keep updating the free men list, as someone can 
            # free_men_index= [m for m in range(n) if free_men[m]==True]
            # propose to the best preferred woman, that is not proposed
            w = pref_men[man][proposal_index[man]]
            # print(f"man {man} proposes to woman {w}")
            if free_women[w]:
                match[w] = man # if the woman is free she accepts
                free_men[man] = False # man is not free anymore
                free_women[w] = False # woman is not free anymore
                # print(f"man {man} is matched with woman {w}")
            else:
                # if woman is already matched
                # print(f"woman {w} is matched to {match[w]}")
                index_m_for_w = np.where(pref_women[w] == man)[0] # woman's preference for proposed man
                index_match_for_w = np.where(pref_women[w] == match[w])[0]  # woman's preference for its current matched man
                if index_m_for_w<index_match_for_w: # if she likes the new proposal, man m
                    # print(f"woman {w} accepts the proposal from man {man} and disregards {match[w]}")
                    free_men[man] = False # proposed man is not free anymore
                    free_men[match[w]] = True # woman's matched man is now free
                    proposal_index[match[w]]+=1 # woman's matched man needs to propose to higher ranked woman
                    match[w]=man 
                else:# if she does not like the new proposal, man m
                    # print(f"woman {w} rejects man {man}")
                    proposal_index[man]+=1 # man needs to propose to higher ranked woman
                    free_men[man] = True # proposed man is free
    #         print(man,match,free_men,proposal_index)
        round_m+=1
        
    orig_women_optimal_match = dict(sorted(match.items()))
    orig_men_optimal_match = {m:w for w,m in match.items()}
    orig_men_optimal_match = dict(sorted(orig_men_optimal_match.items()))

    return orig_men_optimal_match, orig_women_optimal_match



def get_optimal_casadi(mu,eta,match_players, match_arms, one_sided=False):
    Np = len(mu)
    Na = len(eta)
    sigma2 = 1
    opti = ca.Opti()
    # print(mu,eta)

    # Define decision variables
    N = opti.variable(Np, Na)  # Shape (Np, Na)

    # Objective: minimize sum of all N
    opti.minimize(ca.sum1(ca.sum2(N)))

    # Build the constraints
    for pi in range(Np):
        for ak in range(Na):
            match_pi = match_players[pi]
            match_ak = match_arms[ak]

            if one_sided and (ak == match_players[pi] or eta[match_arms[ak], ak] > eta[pi, ak]):
                continue
            elif ak == match_players[pi]:
                continue
            else:
                if one_sided:
                    numerator = N[pi, match_pi] * N[pi, ak]
                    denominator = N[pi, match_pi] + N[pi, ak]
                    x = numerator / denominator * (mu[pi, match_pi] - mu[pi, ak])**2/(2*sigma2)
                    opti.subject_to(x >= 1)
                else:
                    if mu[pi,match_pi]>mu[pi,ak] and eta[match_ak,ak]<eta[pi,ak]:
                        numerator = N[pi, match_pi] * N[pi, ak]
                        denominator = N[pi, match_pi] + N[pi, ak]
                        x = numerator / denominator * (mu[pi, match_pi] - mu[pi, ak])**2/(2*sigma2)
                        opti.subject_to(x >= 1)
                    elif mu[pi,match_pi]<mu[pi,ak] and eta[match_ak,ak]>eta[pi,ak]:
                        numerator = N[match_ak, ak] * N[pi, ak]
                        denominator = N[match_ak, ak] + N[pi, ak]
                        y = numerator / denominator * (eta[match_ak, ak] - eta[pi, ak])**2/(2*sigma2)
                        opti.subject_to(y >= 1)
                    else:
                        assert mu[pi,match_pi]>mu[pi,ak] and eta[match_ak,ak]>eta[pi,ak], "something is wrong"
                        numerator_x = N[pi, match_pi] * N[pi, ak]
                        denominator_x = N[pi, match_pi] + N[pi, ak]
                        x = numerator_x / denominator_x * (mu[pi, match_pi] - mu[pi, ak])**2/(2*sigma2)

                        numerator_y = N[match_ak, ak] * N[pi, ak]
                        denominator_y = N[match_ak, ak] + N[pi, ak]
                        y = numerator_y / denominator_y * (eta[match_ak, ak] - eta[pi, ak])**2/(2*sigma2)

                        opti.subject_to(x + y >= 1)

    # Bounds: N >= 0 (elementwise!)
    opti.subject_to(ca.vec(N) >= 0)

    # Initial guess
    opti.set_initial(N, np.ones((Np, Na)) * 2)

    # Solver

    p_opts = {
        "print_time": False,  # CasADi's own print_time
    }
    s_opts = {
        "print_level": 0,     # IPOPT's verbosity
        "sb": "yes",          # IPOPT's 'silent' flag
        "print_user_options": "no",  # Even suppress user options
        "output_file": "",     # No output file (sometimes IPOPT writes)
        "max_iter": 1000
    }

    opti.solver('ipopt', p_opts, s_opts)
    opti.solver('ipopt', p_opts, s_opts)

    sol = opti.solve()

    N_opt = sol.value(N)
    # print(N_opt)
    print("function value", np.sum(N_opt))
    return (N_opt / np.sum(N_opt)).copy()

def get_optimal_scipy(mu, eta, match_players, match_arms, one_sided=False):
        Np = len(mu)
        Na = len(eta)
        sigma2 = 1.0

        # flatten index helper
        def idx(pi, ak):
            return pi * Na + ak

        # objective: sum of all N_{pi,ak}
        def obj(x):
            return np.sum(x)

        # build inequality constraints of the form g(x) >= 0
        cons = []
        for pi in range(Np):
            for ak in range(Na):
                match_pi = match_players[pi]
                match_ak = match_arms[ak]

                # skip trivial or pruned pairs
                if (one_sided and (ak == match_pi or eta[match_ak, ak] > eta[pi, ak])) \
                or (not one_sided and ak == match_pi):
                    continue

                # helper to build a single-constraint function
                def make_fun(pi, ak, match_pi, match_ak, branch):
                    def fun(x):
                        N = x.reshape(Np, Na)
                        if branch == 'x':
                            num = N[pi, match_pi] * N[pi, ak]
                            den = N[pi, match_pi] + N[pi, ak]
                            return num/den * (mu[pi, match_pi] - mu[pi, ak])**2/(2*sigma2) - 1
                        elif branch == 'y':
                            num = N[match_ak, ak] * N[pi, ak]
                            den = N[match_ak, ak] + N[pi, ak]
                            return num/den * (eta[match_ak, ak] - eta[pi, ak])**2/(2*sigma2) - 1
                        elif branch == 'xy':
                            num_x = N[pi, match_pi] * N[pi, ak]
                            den_x = N[pi, match_pi] + N[pi, ak]
                            x_term = num_x/den_x * (mu[pi, match_pi] - mu[pi, ak])**2/(2*sigma2)
                            num_y = N[match_ak, ak] * N[pi, ak]
                            den_y = N[match_ak, ak] + N[pi, ak]
                            y_term = num_y/den_y * (eta[match_ak, ak] - eta[pi, ak])**2/(2*sigma2)
                            return (x_term + y_term) - 1
                    return fun

                # choose which constraint(s) to add
                if one_sided:
                    cons.append({'type': 'ineq',
                                'fun': make_fun(pi, ak, match_pi, match_ak, 'x')})
                else:
                    if mu[pi,match_pi]>mu[pi,ak] and eta[match_ak,ak]<eta[pi,ak]:
                        cons.append({'type': 'ineq',
                                    'fun': make_fun(pi, ak, match_pi, match_ak, 'x')})
                    elif mu[pi,match_pi]<mu[pi,ak] and eta[match_ak,ak]>eta[pi,ak]:
                        cons.append({'type': 'ineq',
                                    'fun': make_fun(pi, ak, match_pi, match_ak, 'y')})
                    else:
                        assert mu[pi,match_pi]>mu[pi,ak] and eta[match_ak,ak]>eta[pi,ak], "something is wrong"
                        cons.append({'type': 'ineq',
                                    'fun': make_fun(pi, ak, match_pi, match_ak, 'xy')})

        # bounds N >= 0
        eps_bd = 1e-6
        bnds_list = []
        for pi in range(Np):
            for ak in range(Na):
                lo = 0.0 if ak == match_players[pi] else eps_bd
                hi = np.inf
                bnds_list.append((lo, hi))
        lower, upper = zip(*bnds_list)
        bnds = Bounds(lower, upper)
        x0 = np.ones(Np * Na) * 2.0
        for pi in range(Np):
            x0[idx(pi, match_players[pi])] = 0.1  # small start for diagonals


        res = minimize(obj, x0,
                    method='SLSQP',
                    bounds=bnds,
                    constraints=cons,
                    options={'maxiter': 1000, 'ftol': 1e-9, 'disp': False})

        if not res.success:
            raise RuntimeError("Optimization failed: " + res.message)

        N_opt = res.x.reshape(Np, Na)
        print(np.sum(N_opt))
        return (N_opt / np.sum(N_opt)).copy()

 
def get_preference_matrix(value_matrix,player):
    value_matrix = np.array(value_matrix)
    # Rank the columns in descending order for each row
    if not player:
        value_matrix = np.transpose(value_matrix)
    ranks = np.argsort(-value_matrix, axis=1)
    # print(value_matrix,ranks)
    # print(ranks)
    # # raise
    # # Create a preference matrix where each element indicates the rank
    # preference_matrix = np.zeros_like(ranks, dtype=int)
    return ranks

def three_well_spaced(min_dist=0.2):
    while True:
        # sample three points in [0,1]
        x = np.random.rand(3)
        # sort them so checking adjacent gaps is enough
        x.sort()
        # check that every consecutive gap ≥ min_dist
        if (x[1] - x[0] >= min_dist) and (x[2] - x[1] >= min_dist):
            return x
        
def generate_matrix(n, seed=None):
    rng = np.random.default_rng(seed)
    matrix = rng.random((n, n))
    # For each row, swap the current max into the i-th position
    for i in range(n):
        matrix[i] = three_well_spaced()
        j = np.argmax(matrix[i])
        matrix[i, i], matrix[i, j] = matrix[i, j], matrix[i, i]
    return matrix

    # writer = csv.writer(file)
    # for x in [0.6,0.7,0.8,0.9]:
check_no = 0


mu = [[6.7, 5.7, 3.4], [3.7, 10.2, 7.8], [1.7, 7.7, 9.5]]
eta = [[10.6, 3.9, 3.6], [9.1, 10.5, 7.8], [4.7, 9.1, 10.5]]
mu = np.array(mu, dtype=np.float64)
eta = np.array(eta, dtype=np.float64)
mu = np.round(np.array(mu), 1)
eta = np.round(np.array(eta), 1)
# eta = np.transpose(eta)    
pref_player_over_arm = get_preference_matrix(mu,player=True)
pref_arm_over_player = get_preference_matrix(eta,player=False)
print(pref_player_over_arm+1)
print(pref_arm_over_player+1)
# print(mu,eta)
        # print(len(mu))
player_propose_match_player, player_propose_match_arm = GS_offline(pref_player_over_arm, pref_arm_over_player,len(mu))
print(player_propose_match_arm)
res = get_optimal_casadi(mu,eta,player_propose_match_player,player_propose_match_arm,one_sided=False)
# print("optimal allocation")
res = get_optimal_scipy(mu,eta,player_propose_match_player,player_propose_match_arm,one_sided=False)
# print("optimal allocation")
print((np.round(res,5)*100).tolist())

